Correlations in entanglement-assisted prepare-and-measure scenarios

We investigate the correlations that can arise between Alice and Bob in prepare-and-measure communication scenarios where the source (Alice) and the measurement device (Bob) can share prior entanglement. The paradigmatic example of such a scenario is the quantum dense coding protocol, where the communication capacity of a qudit can be doubled if a two-qudit entangled state is shared between Alice and Bob. We provide examples of correlations that actually require more general protocols based on higher-dimensional entangled states. This motivates us to investigate the set of correlations that can be obtained from communicating either a classical or a quantum $d$-dimensional system in the presence of an unlimited amount of entanglement. We show how such correlations can be characterized by a hierarchy of semidefinite programming relaxations by reducing the problem to a non-commutative polynomial optimization problem. We also introduce an alternative relaxation hierarchy based on the notion of informationally-restricted quantum correlations, which, though it represents a strict (non-converging) relaxation scheme, is less computationally demanding. As an application, we introduce device-independent tests of the dimension of classical and quantum systems that, in contrast to previous results, do not make the implicit assumption that Alice and Bob share no entanglement. We also establish several relations between communication with and without entanglement as resources for creating correlations.

==> anc/EA1bit_vs_hyperbit.m <==
%{
Proof that EA 1-bit models outperform hyperbit models
 Supplement to Correlations in entanglement-assisted prepare-and-measure scenarios
 by A. Tavakoli. J. Pauwels, E. Woodhead, S. Pironio
 2020
%}


%% Optimal QM strategy for the witness I5 defined in eq.(8) of Phys.Rev.Lett.105:230501,2010
%{
We load the optimal EA 1-bit strategy that we have found, defined by
    psi = shared entangled state in R^4 \otimes R^4
    A{x} = Alice's binary observable for input x (x=1,..,5)
    B{y,a} = Bob's binary observable for input y (y=1,..,4) and communicated bit a (a=1,..2) from Alice
%}
load qmstrategy

% We define the coefficients of I5
I5 = [1 1 1 1; 1 1 1 -1; 1 1 -1 0; 1 -1 0 0; -1 0 0 0]; 

% We compute the correlations E{x,y} according to the QM strategy
Id = eye(4); % the idendity matrix
E=zeros(5,4);
for x=1:5
    for y=1:4
        E(x,y) = psi'*kron((Id+A{x})/2,B{y,1})*psi + psi'*kron((Id-A{x})/2,B{y,2})*psi;
    end
end

% We compute the value of I_5
I5qm = sum(sum(I5.*E)),
% This yields I5qm = 9.0343

%% Maximal value of I5 for hyperbit models
% requires CVX

I5hyperbit = 0;
% ij = 0 --> Bob discards the hyperbit and returns b=1 for input y=j
% ij = 1 --> Bob measures the hyperbit for input y=j
for i1=0:1
    for i2=0:1
        for i3=0:1
            for i4=1:1
                I5h=[i1 i2 i3 i4; i1 i2 i3 -i4; i1 i2 -i3 0; i1 -i2 0 0; -i1 0 0 0];
                Obj=[zeros(5,5) I5h; I5h' zeros(4,4)];
                cvx_solver mosek
                cvx_begin quiet sdp 
                    variable G(9,9) symmetric semidefinite
                    maximize 3*(1-i1)+2*(1-i2)+1*(1-i3)+0.5*trace(Obj*G)
                    diag(G)<=[1 1 1 1 1 1 1 1 1]';
                cvx_end
                if cvx_optval>I5hyperbit I5hyperbit = cvx_optval; end
            end
        end
    end
end
% we find
I5hyperbit,
% I5hyperbit = 9<9.0343


%% Attempt to reconstruct a hyperbit model from the QM strategy following Phys. Rev. A 85, 022331 (2012)

% We build the vectors X and Y as in eq. (A8) and randomize Alice's message
% as in the beginning of Appendix A
for x=1:5
    X{x} = 1/sqrt(2)*[kron(A{x},Id)*psi; -kron(A{x},Id)*psi]; 
end
for y=1:4
    for s=1:2
        Y{y,s} = 1/sqrt(2)*[kron(Id,B{y,s})*psi; kron(Id,B{y,-s+3})*psi];
    end
end
I = 1/sqrt(2)*[psi; psi]; % unit vector

% Let us do some consistency checks:
% 1) We verify that the norm of the vectors is <=1:
norms=[];
for x=1:5
    norms=[norms norm(X{x})];
end
for y=1:4
    for s=1:2
        norms=[norms norm(Y{y,s})];
    end
end
norms=[norms norm(I)],

% 2) We verify that Alice's vectors X are orthogonal to the idendity vector I
orth=[];
for x=1:5
    orth=[orth dot(X{x},I)]; 
end
orth,

% 3) We verify that this vector model recovers the same correlations E{x,y} as the qm model
Ev=zeros(5,4);
for x=1:5
    for y=1:4
        Ev(x,y) = dot((I+X{x})/2,Y{y,1})+dot((I-X{x})/2,Y{y,2});
    end
end
E-Ev,

% The correlations <B(x,y,a)> given in the second line of (A9) are
EB=zeros(5,4,2);
for x=1:5
    for y=1:4
        for a=1:2
            EB(x,y,a) = dot(I+(-2*a+3)*X{x},Y{y,a});
        end
    end
end

% As in the last line of (A9), let us write Y as c I + d Yperp, where the
% Yperp are normalized
for y = 1:4
    for a = 1:2
        c{y,a} = dot(I,Y{y,a});
        Yperp{y,a} = Y{y,a}-c{y,a}*I;
        Yperp{y,a} = Yperp{y,a}/norm(Yperp{y,a});
        d{y,a} =  dot(Y{y,a},Yperp{y,a});
    end
end

% we can verify the last line of (A9)
EB2=zeros(5,4,2);
for x=1:5
    for y=1:4
        for a=1:2
            EB2(x,y,a) = c{y,a}+d{y,a}*dot((-2*a+3)*X{x},Yperp{y,a});
        end
    end
end
EB2-EB,

% However, we have that 1-d{y,a}/(1-|c{y,a}|) is negative for most y,a
pr=[];
for y=1:4
    for a=1:2
        pr=[pr 1-d{y,a}/(1-abs(c{y,a}))];
    end
end
pr,


